Two-loop coefficient functions in deeply virtual Compton scattering: flavor-singlet axial-vector and transversity case

We calculate the two-loop flavor-singlet axial-vector and gluon transversity coefficient functions for deeply virtual Compton scattering in QCD. We observe interesting properties regarding the transcendentality of the transversity coefficient function. Our results complete the calculation of the full next-to-next-to-leading order coefficient function in deeply virtual Compton scattering. Numerically, the two-loop corrections in the axial-vector and transversity channel are comparable to their vector counterpart at moderate skewness parameter {\xi} and hence indispensable for analyzing the upcoming high-precision data from the Electron-Ion Collider.

==> axial_and_transversity_CF.m <==
(* ::Package:: *)

(*
*
*   Reference: Two-loop coefficient functions in deeply virtual Compton scattering: flavor-singlet axial-vector and transversity case
*
*              Yao Ji, Jakob Schoenleber
*              TUM-HEP-1474/23
* -----------------------------------------------------------------------------
*
*   Expression for coefficient functions at two-loop for axialvector and transversity channels
*
*   Notations: Zeta[3], Zeta[5] are Riemann-zeta values,
*              HPL[...,tau] are harmonic polylogarithms of argument z, see the paper.
*              CA = Nc, group invariant, 
*              CF = (Nc^2-1)/(2*Nc), group invariant,
*              TF is the trace in the fundamental representation, commonly set to 1/2,
*              L = Log[\[Mu]^2/Q^2], \[Mu] is the factorization scale equal to the renormalization scale, 
*              CAqNS[n, L, CF, CA, \[Beta]0, z], CAqS[n, L, CF, CA, \[Beta]0, z], CAg[n, L, CF, CA, \[Beta]0, z], CT[n, L, CF, CA, \[Beta]0, z] are the n-loop coefficient functions for axialvector nonsinglet quark, axialvector singlet quark, axialvector gluon, and transversity channel, respectively
*              We leave out the EM charges from the coffeicient functions, to take them into account, see(6.3) in paper.
*
*)


(*tree-level*)
CAqNS[0,L_,CF_,CA_,TF_,nf_,z_]:=1/2 (1/z+1/(1-z));
CAqS[0,L_,CF_,CA_,TF_,nf_,z_]:=0;
CAg[0,L_,CF_,CA_,TF_,nf_,z_]:=0;
CT[0,L_,CF_,CA_,TF_,nf_,z_]:=0;


(* one-loop*)
CAqNS[1,L_,CF_,CA_,TF_,nf_,z_]:=(CF (-9+(7 (1-z) Log[1-z])/z+Log[1-z]^2-L (3+2 Log[1-z])))/(2 (1-z))+(CF (-9+(7 z Log[z])/(1-z)+Log[z]^2- L (3+2 Log[z])))/(2 z);
CAqS[1,L_,CF_,CA_,TF_,nf_,z_]:=0;
CAg[1,L_,CF_,CA_,TF_,nf_,z_]:=-((TF (((1-3 (1-z)) Log[1-z])/z-(L (1-z) Log[1-z])/z+((1-z) Log[1-z]^2)/(2 z)))/(2 (1-z) z))+(TF (((1-3 z) Log[z])/(1-z)-(L z Log[z])/(1-z)+(z Log[z]^2)/(2 (1-z))))/(2 (1-z) z);
CT[1,L_,CF_,CA_,TF_,nf_,z_]:=TF/(z(1-z));


(* two-loop*)
CAqNS[2,L_,CF_,CA_,TF_,nf_,z_]:=-(1/(2 (-1+z) z))CF (-(1/216) (11 CA-4 nf TF) (4 (-38+18 L^2 (-1+z)+95 z+L (-60+78 z)) HPL[{1},1-z]-4 (-57+95 z+18 L^2 z+6 L (-3+13 z)) HPL[{1},z]+3 (457+228 L+36 L^2-16 (-7+3 L (-1+z)+13 z) HPL[{2},1-z]+16 (-6+13 z+3 L z) HPL[{2},z]-24 HPL[{3},1-z]+24 z HPL[{3},1-z]-24 z HPL[{3},z]-80 HPL[{1,1},1-z]-48 L HPL[{1,1},1-z]+104 z HPL[{1,1},1-z]+48 L z HPL[{1,1},1-z]+24 HPL[{1,1},z]-104 z HPL[{1,1},z]-48 L z HPL[{1,1},z]+48 HPL[{2,1},1-z]-48 z HPL[{2,1},1-z]+48 z HPL[{2,1},z]-48 HPL[{1,1,1},1-z]+48 z HPL[{1,1,1},1-z]-48 z HPL[{1,1,1},z]))+CA (-(73/24)-(11 \[Pi]^2)/18-(11 \[Pi]^4)/90+4 z HPL[{2},1-z]+12 (-1+z) z HPL[{3},1-z]-1/3 (\[Pi]^2 (-1+z)-2 z) HPL[{0,0},1-z]-22/3 z HPL[{1,0},1-z]+2 HPL[{1,1},1-z]-2 (-1+z) (-7+6 z) HPL[{2,0},1-z]+2 z HPL[{2,2},1-z]+2 z (3 HPL[{4},1-z]+HPL[{1,3},1-z]-HPL[{3,0},1-z]-HPL[{3,1},1-z])-14 z HPL[{1,1,0},1-z]-2 HPL[{1,1,2},1-z]+4 HPL[{1,2,0},1-z]+6 (-1+z) HPL[{1,2,1},1-z]-4 HPL[{2,1,0},1-z]-2 HPL[{1,1,0,0},1-z]+2 HPL[{1,1,1,0},1-z]-1/6 L (8 (-3+5 z) HPL[{0},1-z]+3 (1+8 z HPL[{3},1-z]-8 (-1+z) HPL[{1,2},1-z]-4 Zeta[3]))+13 Zeta[3]+HPL[{0},1-z] (55/3-(197 z)/9-2 \[Pi]^2 (-1+z) z+4 Zeta[3]))+CF (331/8+(14 \[Pi]^2)/3+(101 \[Pi]^4)/180-(2+(18+\[Pi]^2) z) HPL[{2},1-z]-(2-(18+\[Pi]^2) (-1+z)) HPL[{2},z]+32 (-1+z) HPL[{3},1-z]-24 (-1+z) z HPL[{3},1-z]-32 z HPL[{3},z]-24 (-1+z) z HPL[{3},z]+1/3 (-54-39 z+\[Pi]^2 (-4+5 z)) HPL[{1,1},1-z]+2 L^2 (9/8-\[Pi]^2/12+z (3 HPL[{0},1-z]-HPL[{1},1-z])-(-1+z) (HPL[{2},1-z]+2 HPL[{1,1},1-z]))-1/3 (93-39 z+\[Pi]^2 (-1+5 z)) HPL[{1,1},z]+2 L^2 (9/8-\[Pi]^2/12-3 (-1+z) HPL[{0},z]+(-1+z) HPL[{1},z]+z HPL[{2},z]+2 z HPL[{1,1},z])-22 z HPL[{1,2},1-z]-24 (-1+z) z HPL[{1,2},1-z]+22 (-1+z) HPL[{1,2},z]-24 (-1+z) z HPL[{1,2},z]+8 HPL[{2,1},1-z]+8 HPL[{2,1},z]-18 z HPL[{1,1,1},1-z]+18 (-1+z) HPL[{1,1,1},z]-2 z (8 HPL[{4},1-z]-2 HPL[{1,3},1-z]-3 HPL[{2,1,0},1-z]+HPL[{1,1,1,0},1-z])+2 (-1+z) (8 HPL[{4},z]-2 HPL[{1,3},z]-3 HPL[{2,1,0},z]+HPL[{1,1,1,0},z])+2 (1-z) (-5 HPL[{2,2},1-z]+2 HPL[{3,0},1-z]+HPL[{3,1},1-z]+4 HPL[{1,1,2},1-z]-6 HPL[{1,2,0},1-z]+4 HPL[{1,2,1},1-z]-HPL[{2,1,1},1-z]+4 HPL[{1,1,0,0},1-z]+6 HPL[{1,1,1,1},1-z])+2 z (-5 HPL[{2,2},z]+2 HPL[{3,0},z]+HPL[{3,1},z]+4 HPL[{1,1,2},z]-6 HPL[{1,2,0},z]+4 HPL[{1,2,1},z]-HPL[{2,1,1},z]+4 HPL[{1,1,0,0},z]+6 HPL[{1,1,1,1},z])-45 Zeta[3]-96 (-1+z) z Zeta[3]-4 L (-(51/16)+\[Pi]^2/24+1/12 (-1+z) (3 HPL[{0},1-z]-2 (27+2 \[Pi]^2) HPL[{1},1-z])+9/2 HPL[{0,0},1-z]+z (2 HPL[{2,0},1-z]+3 HPL[{0,0,0},1-z])+(-1+z) (2 HPL[{2},1-z]-HPL[{3},1-z]+3 HPL[{1,1},1-z]-2 HPL[{1,1,0},1-z])+2 Zeta[3])-4 L (-(51/16)+\[Pi]^2/24-1/4 z HPL[{0},z]+1/6 (27+2 \[Pi]^2) z HPL[{1},z]+9/2 HPL[{0,0},z]-(-1+z) (2 HPL[{2,0},z]+3 HPL[{0,0,0},z])+z (-2 HPL[{2},z]+HPL[{3},z]-3 HPL[{1,1},z]+2 HPL[{1,1,0},z])+2 Zeta[3])-HPL[{1},1-z] (\[Pi]^2+z (19/2-(7 \[Pi]^2)/3-38 Zeta[3])+28 Zeta[3])-1/6 HPL[{1},z] (57+2 \[Pi]^2 (-4+7 z)-60 Zeta[3]+57 z (-1+4 Zeta[3])))+CA (-(73/24)-(11 \[Pi]^2)/18-(11 \[Pi]^4)/90-4 (-1+z) HPL[{2},z]+12 (-1+z) z HPL[{3},z]+1/3 (2+(-2+\[Pi]^2) z) HPL[{0,0},z]+22/3 (-1+z) HPL[{1,0},z]+2 HPL[{1,1},z]-2 z (1+6 z) HPL[{2,0},z]-2 (-1+z) HPL[{2,2},z]-2 (-1+z) (3 HPL[{4},z]+HPL[{1,3},z]-HPL[{3,0},z]-HPL[{3,1},z])+14 (-1+z) HPL[{1,1,0},z]-2 HPL[{1,1,2},z]+4 HPL[{1,2,0},z]-6 z HPL[{1,2,1},z]-4 HPL[{2,1,0},z]-2 HPL[{1,1,0,0},z]+2 HPL[{1,1,1,0},z]+13 Zeta[3]+HPL[{0},z] (-(32/9)+(197/9+2 \[Pi]^2) z-2 \[Pi]^2 z^2+4 Zeta[3])+1/6 L (8 (-2+5 z) HPL[{0},z]+3 (-1+8 (-1+z) HPL[{3},z]-8 z HPL[{1,2},z]+4 Zeta[3]))));
CAqS[2,L_,CF_,CA_,TF_,nf_,z_]:=-(1/(2 (-1+z) z))CF TF (-((32 \[Pi]^2)/3)-(2 \[Pi]^4)/9-2/3 L^2 (\[Pi]^2-18 z HPL[{1},1-z]+12 (-1+z) HPL[{2},1-z])-2/3 L^2 (\[Pi]^2+18 (-1+z) HPL[{1},z]-12 z HPL[{2},z])-8 L (\[Pi]^2/4-8 z HPL[{1},1-z]-3 z HPL[{1,1},1-z]+(-1+z) (3 HPL[{2},1-z]-2 HPL[{3},1-z]+2 HPL[{2,1},1-z]))-8 L (\[Pi]^2/4+8 (-1+z) HPL[{1},z]+3 (-1+z) HPL[{1,1},z]+z (-3 HPL[{2},z]+2 HPL[{3},z]-2 HPL[{2,1},z]))+8 z (19 HPL[{1},1-z]+8 HPL[{1,1},1-z]-2 HPL[{1,2},1-z]+3 HPL[{1,1,1},1-z])-8 (-1+z) (19 HPL[{1},z]+8 HPL[{1,1},z]-2 HPL[{1,2},z]+3 HPL[{1,1,1},z])+8 (1-z) (8 HPL[{2},1-z]+(-(11/2)+2 z) HPL[{3},1-z]+HPL[{4},1-z]+2 z HPL[{1,2},1-z]+3 HPL[{2,1},1-z]-2 HPL[{3,1},1-z]+2 HPL[{2,1,1},1-z])+8 z (8 HPL[{2},z]-1/2 (7+4 z) HPL[{3},z]+HPL[{4},z]-2 (-1+z) HPL[{1,2},z]+3 HPL[{2,1},z]-2 HPL[{3,1},z]+2 HPL[{2,1,1},z])+2 (13-16 z^2) Zeta[3]-2 (3-32 z+16 z^2) Zeta[3]);
CAg[2,L_,CF_,CA_,TF_,nf_,z_]:=1/(4 (-1+z)^2 z^2) TF (CA (-(-1+z) (-33+46 z) HPL[{2},1-z]+z (-13+46 z) HPL[{2},z]-2 (-1+z) (11-13 z+4 z^2) HPL[{3},1-z]-2 z (2+5 z+4 z^2) HPL[{3},z]-2/3 z (51+2 (-60+\[Pi]^2) z) HPL[{1,1},1-z]-2 L^2 (1/2 \[Pi]^2 (-1+z)-4 z (-1+2 z) HPL[{1},1-z]+3 (-1+z)^2 HPL[{2},1-z]-z^2 HPL[{1,1},1-z])+2/3 (69+2 \[Pi]^2 (-1+z)-120 z) (-1+z) HPL[{1,1},z]+2 L^2 (-((\[Pi]^2 z)/2)-4 (-1+z) (-1+2 z) HPL[{1},z]+3 z^2 HPL[{2},z]-(-1+z)^2 HPL[{1,1},z])+4 (-1+z)^2 (-1+2 z) HPL[{2,0},1-z]+4 z^2 (-1+2 z) HPL[{2,0},z]-2 (8-17 z+12 z^2) HPL[{2,1},1-z]+2 (3-7 z+12 z^2) HPL[{2,1},z]-4 (-1+z)^2 (HPL[{4},1-z]-HPL[{3,0},1-z])+4 z^2 (HPL[{4},z]-HPL[{3,0},z])+2 z (-7+16 z) HPL[{1,1,1},1-z]-2 (-1+z) (-9+16 z) HPL[{1,1,1},z]+2 (2-4 z+3 z^2) (2 HPL[{3,1},1-z]-3 HPL[{2,1,1},1-z])-2 (1-2 z+3 z^2) (2 HPL[{3,1},z]-3 HPL[{2,1,1},z])-4 z^2 (HPL[{1,3},1-z]+HPL[{2,2},1-z]-HPL[{1,2,1},1-z]-1/2 HPL[{1,1,1,1},1-z])+2 (-1+z)^2 (2 HPL[{1,3},z]+2 HPL[{2,2},z]-2 HPL[{1,2,1},z]-HPL[{1,1,1,1},z])-4/3 z HPL[{1},1-z] (57+\[Pi]^2 z^2+3 z (-40+Zeta[3]))+(1-z) ((11 \[Pi]^2)/2+(13 \[Pi]^4)/45-14 Zeta[3])-z ((11 \[Pi]^2)/2+(13 \[Pi]^4)/45-14 Zeta[3])-4/3 (-1+z) HPL[{1},z] (-63+\[Pi]^2 (-1+z)^2-3 z (-40+Zeta[3])+3 Zeta[3])+4 L (-(1/6) z (54+(-114+\[Pi]^2) z) HPL[{1},1-z]-4 (-1+z)^2 HPL[{2},1-z]+2 (-1+z)^2 HPL[{3},1-z]+z (-4+9 z) HPL[{1,1},1-z]-(3-6 z+4 z^2) HPL[{2,1},1-z]+z^2 (HPL[{1,2},1-z]+HPL[{1,1,1},1-z])+(1-z) ((2 \[Pi]^2)/3+Zeta[3]))-4 L (-(1/6) (60+\[Pi]^2 (-1+z)-114 z) (-1+z) HPL[{1},z]-4 z^2 HPL[{2},z]+2 z^2 HPL[{3},z]+(-1+z) (-5+9 z) HPL[{1,1},z]-(1-2 z+4 z^2) HPL[{2,1},z]+(-1+z)^2 (HPL[{1,2},z]+HPL[{1,1,1},z])+z ((2 \[Pi]^2)/3+Zeta[3])))+CF (-((\[Pi]^2 z)/2)+(22 \[Pi]^4 z)/45-3 (-1+z) (-1+5 z) HPL[{2},1-z]+3 z (-4+5 z) HPL[{2},z]+(-1+z) (-9+z+16 z^2) HPL[{3},1-z]+z (8-33 z+16 z^2) HPL[{3},z]+z (-20+(30+\[Pi]^2) z) HPL[{1,1},1-z]+L^2 z ((-2+z) HPL[{1},1-z]+2 z HPL[{1,1},1-z])-(-1+z) (-10+\[Pi]^2 (-1+z)+30 z) HPL[{1,1},z]-L^2 (1-z) (-(1+z) HPL[{1},z]-2 (-1+z) HPL[{1,1},z])+8 (-1+z) z (-1+2 z) HPL[{1,2},1-z]+8 (-1+z) z (-1+2 z) HPL[{1,2},z]-4 (-1+z)^2 HPL[{2,1},1-z]+4 z^2 HPL[{2,1},z]+2 (-1+z)^2 (4 HPL[{4},1-z]+4 HPL[{2,2},1-z]-5 HPL[{3,0},1-z])-8 z^2 (HPL[{4},z]+HPL[{2,2},z]-5/4 HPL[{3,0},z])+2 z (-5+13 z) HPL[{1,1,1},1-z]-2/3 L (-\[Pi]^2+\[Pi]^2 z+z (18+(-24+\[Pi]^2) z) HPL[{1},1-z]+6 (-1+z)^2 HPL[{2},1-z]+12 z HPL[{1,1},1-z]-24 z^2 HPL[{1,1},1-z]-12 z^2 HPL[{1,1,1},1-z])-2 (-1+z) (-8+13 z) HPL[{1,1,1},z]-4 L ((\[Pi]^2 z)/6+3 (-1+z) HPL[{1},z]-1/6 (-24+\[Pi]^2) (-1+z)^2 HPL[{1},z]-z^2 HPL[{2},z]+2 (-1+z) (-1+2 z) HPL[{1,1},z]+2 (-1+z)^2 HPL[{1,1,1},z])+2 z^2 (4 HPL[{1,3},1-z]-HPL[{1,2,1},1-z]+5 HPL[{1,1,1,1},1-z])-2 (-1+z)^2 (4 HPL[{1,3},z]-HPL[{1,2,1},z]+5 HPL[{1,1,1,1},z])+z (5-32 z+32 z^2) Zeta[3]+1/90 (-1+z) (-45 \[Pi]^2+44 \[Pi]^4+90 (5-32 z+32 z^2) Zeta[3])-1/3 z HPL[{1},1-z] (54+\[Pi]^2 (-1+5 z)+6 z (-19+7 Zeta[3]))+1/3 (-1+z) HPL[{1},z] (60+\[Pi]^2 (-4+5 z)-42 Zeta[3]+6 z (-19+7 Zeta[3]))));
CT[2,L_,CF_,CA_,TF_,nf_,z_]:=-((TF ((CF+CA (5+2 L)) z HPL[{0},z]+(CF+CA (5+2 L)) (-1+z) HPL[{1},z]-2 CA z HPL[{0,0},z]+2 (-1+z) ((CA-2 CF) z+CA HPL[{1,1},z])))/((-1+z)^2 z^2));


(* equivalently, the two-loop results can also be presented in terms of polylogarithms*)
CAqNS[2,L_,CF_,CA_,TF_,nf_,z_]:=-(1/(2160 (-1+z) z))CF (-81975 CA+44685 CF-38700 CA L+27540 CF L-5940 CA L^2+4860 CF L^2-4400 CA \[Pi]^2+4680 CF \[Pi]^2-1320 CA L \[Pi]^2+1080 CF L \[Pi]^2-162 CA \[Pi]^4+366 CF \[Pi]^4+27420 nf TF+13680 L nf TF+2160 L^2 nf TF+1120 nf \[Pi]^2 TF+480 L nf \[Pi]^2 TF+7760 CA \[Pi]^2 z-3240 CF \[Pi]^2 z+1320 CA L \[Pi]^2 z-1440 CF L \[Pi]^2 z-360 CF L^2 \[Pi]^2 z+126 CA \[Pi]^4 z-210 CF \[Pi]^4 z-2080 nf \[Pi]^2 TF z-480 L nf \[Pi]^2 TF z+32340 CA Log[1-z]+10260 CF Log[1-z]+8280 CA L Log[1-z]+1080 CF L Log[1-z]+2160 CF L^2 Log[1-z]-5040 CA \[Pi]^2 Log[1-z]+7920 CF \[Pi]^2 Log[1-z]-4560 nf TF Log[1-z]-1440 L nf TF Log[1-z]-44540 CA z Log[1-z]-10260 CF z Log[1-z]-24360 CA L z Log[1-z]+18360 CF L z Log[1-z]-3960 CA L^2 z Log[1-z]+4320 CF L^2 z Log[1-z]+8040 CA \[Pi]^2 z Log[1-z]-14040 CF \[Pi]^2 z Log[1-z]+1440 CA L \[Pi]^2 z Log[1-z]-1440 CF L \[Pi]^2 z Log[1-z]+7600 nf TF z Log[1-z]+6240 L nf TF z Log[1-z]+1440 L^2 nf TF z Log[1-z]+480 nf \[Pi]^2 TF z Log[1-z]-4320 CA \[Pi]^2 z^2 Log[1-z]+8640 CF \[Pi]^2 z^2 Log[1-z]-900 CA Log[1-z]^2-16740 CF Log[1-z]^2-9720 CF L Log[1-z]^2-720 CA \[Pi]^2 Log[1-z]^2+1260 CF \[Pi]^2 Log[1-z]^2+720 nf TF Log[1-z]^2+8940 CA z Log[1-z]^2+7020 CF z Log[1-z]^2+3960 CA L z Log[1-z]^2+6480 CF L z Log[1-z]^2+2160 CF L^2 z Log[1-z]^2+360 CA \[Pi]^2 z Log[1-z]^2-1260 CF \[Pi]^2 z Log[1-z]^2-3120 nf TF z Log[1-z]^2-1440 L nf TF z Log[1-z]^2+3240 CF Log[1-z]^3-1320 CA z Log[1-z]^3-3240 CF z Log[1-z]^3-2160 CF L z Log[1-z]^3+480 nf TF z Log[1-z]^3-270 CA Log[1-z]^4+450 CF Log[1-z]^4+540 CA z Log[1-z]^4-360 CF z Log[1-z]^4-12200 CA Log[z]-16080 CA L Log[z]+19440 CF L Log[z]-3960 CA L^2 Log[z]+6480 CF L^2 Log[z]+1080 CF \[Pi]^2 Log[z]+720 CA L \[Pi]^2 Log[z]+3040 nf TF Log[z]+4800 L nf TF Log[z]+1440 L^2 nf TF Log[z]+44540 CA z Log[z]+10260 CF z Log[z]+24360 CA L z Log[z]-18360 CF L z Log[z]+3960 CA L^2 z Log[z]-4320 CF L^2 z Log[z]-360 CA \[Pi]^2 z Log[z]-2880 CF \[Pi]^2 z Log[z]-720 CA L \[Pi]^2 z Log[z]-7600 nf TF z Log[z]-6240 L nf TF z Log[z]-1440 L^2 nf TF z Log[z]-2160 CA \[Pi]^2 z^2 Log[z]+4320 CF \[Pi]^2 z^2 Log[z]+26400 CA Log[1-z] Log[z]+2160 CF Log[1-z] Log[z]+7920 CA L Log[1-z] Log[z]-8640 CF L Log[1-z] Log[z]-2160 CF L^2 Log[1-z] Log[z]-3240 CA \[Pi]^2 Log[1-z] Log[z]+6840 CF \[Pi]^2 Log[1-z] Log[z]-6720 nf TF Log[1-z] Log[z]-2880 L nf TF Log[1-z] Log[z]-46560 CA z Log[1-z] Log[z]+19440 CF z Log[1-z] Log[z]-7920 CA L z Log[1-z] Log[z]+8640 CF L z Log[1-z] Log[z]+2160 CF L^2 z Log[1-z] Log[z]-1080 CA \[Pi]^2 z Log[1-z] Log[z]+1800 CF \[Pi]^2 z Log[1-z] Log[z]+12480 nf TF z Log[1-z] Log[z]+2880 L nf TF z Log[1-z] Log[z]+15120 CA Log[1-z]^2 Log[z]-28080 CF Log[1-z]^2 Log[z]-24120 CA z Log[1-z]^2 Log[z]+49680 CF z Log[1-z]^2 Log[z]-4320 CA L z Log[1-z]^2 Log[z]+8640 CF L z Log[1-z]^2 Log[z]-1440 nf TF z Log[1-z]^2 Log[z]+12960 CA z^2 Log[1-z]^2 Log[z]-25920 CF z^2 Log[1-z]^2 Log[z]+1080 CA Log[1-z]^3 Log[z]-1800 CF Log[1-z]^3 Log[z]+1080 CA z Log[1-z]^3 Log[z]-1440 CF z Log[1-z]^3 Log[z]+8040 CA Log[z]^2-9720 CF Log[z]^2+3960 CA L Log[z]^2-3240 CF L Log[z]^2+2160 CF L^2 Log[z]^2-360 CA \[Pi]^2 Log[z]^2-2400 nf TF Log[z]^2-1440 L nf TF Log[z]^2-8940 CA z Log[z]^2-7020 CF z Log[z]^2-3960 CA L z Log[z]^2-6480 CF L z Log[z]^2-2160 CF L^2 z Log[z]^2+180 CA \[Pi]^2 z Log[z]^2+360 CF \[Pi]^2 z Log[z]^2+3120 nf TF z Log[z]^2+1440 L nf TF z Log[z]^2-3960 CA Log[1-z] Log[z]^2+4320 CF Log[1-z] Log[z]^2+1440 nf TF Log[1-z] Log[z]^2+3960 CA z Log[1-z] Log[z]^2-1440 nf TF z Log[1-z] Log[z]^2+7020 CA Log[1-z]^2 Log[z]^2-14580 CF Log[1-z]^2 Log[z]^2+1620 CA z Log[1-z]^2 Log[z]^2-2700 CF z Log[1-z]^2 Log[z]^2-1320 CA Log[z]^3-2160 CF L Log[z]^3+480 nf TF Log[z]^3+1320 CA z Log[z]^3+3240 CF z Log[z]^3+2160 CF L z Log[z]^3-480 nf TF z Log[z]^3+360 CF Log[1-z] Log[z]^3-360 CF z Log[1-z] Log[z]^3+540 CF Log[z]^4-540 CF z Log[z]^4-120 (-8 (13+3 L) nf TF (-1+2 z)+2 CA (-194+6 \[Pi]^2+388 z+33 L (-1+2 z))-6 CF (-27+4 \[Pi]^2+54 z+12 L (-1+2 z)+L^2 (-3+6 z))-9 (3 CA-5 CF) z Log[1-z]^2+6 (4 nf TF (-1+z)-3 CF (4+4 L (-1+z)-z+12 z^2)+CA (11+6 L (-1+z)-8 z+18 z^2)) Log[z]-9 (3 CA-5 CF) (-1+z) Log[z]^2-6 Log[1-z] (-45 CF+69 CF z+12 CF L z-4 nf TF z-36 CF z^2+CA (21-28 z-6 L z+18 z^2)+12 (CA-2 CF) Log[z])) PolyLog[2,z]+8640 (CA-2 CF) PolyLog[2,z]^2-360 (-137 CA+252 CF+12 CF L+4 nf TF+223 CA z-444 CF z+36 CA L z-84 CF L z+4 nf TF z-108 CA z^2+216 CF z^2+6 (CA-5 CA z+CF (-2+7 z)) Log[1-z]-6 (CA-2 CF) (7+2 z) Log[z]) PolyLog[3,1-z]+7920 CA PolyLog[3,z]-8640 CF PolyLog[3,z]-12960 CA L PolyLog[3,z]+25920 CF L PolyLog[3,z]-2880 nf TF PolyLog[3,z]+2520 CA z PolyLog[3,z]-4320 CF z PolyLog[3,z]+12960 CA L z PolyLog[3,z]-30240 CF L z PolyLog[3,z]+1440 nf TF z PolyLog[3,z]+38880 CA z^2 PolyLog[3,z]-77760 CF z^2 PolyLog[3,z]+19440 CA Log[1-z] PolyLog[3,z]-38880 CF Log[1-z] PolyLog[3,z]-4320 CA z Log[1-z] PolyLog[3,z]+8640 CF z Log[1-z] PolyLog[3,z]+8640 CA Log[z] PolyLog[3,z]-10800 CF Log[z] PolyLog[3,z]-10800 CA z Log[z] PolyLog[3,z]+15120 CF z Log[z] PolyLog[3,z]+15120 CA PolyLog[4,1-z]-25920 CF PolyLog[4,1-z]-19440 CA z PolyLog[4,1-z]+21600 CF z PolyLog[4,1-z]-4320 CA PolyLog[4,z]-4320 CF PolyLog[4,z]+19440 CA z PolyLog[4,z]-21600 CF z PolyLog[4,z]-6480 CA PolyLog[4,z/(-1+z)]+10800 CF PolyLog[4,z/(-1+z)]+12960 CA z PolyLog[4,z/(-1+z)]-21600 CF z PolyLog[4,z/(-1+z)]+5040 CA Zeta[3]+16200 CF Zeta[3]+12960 CA L Zeta[3]-25920 CF L Zeta[3]+2880 nf TF Zeta[3]-12960 CA Log[1-z] Zeta[3]+25920 CF Log[1-z] Zeta[3]+12960 CA z Log[1-z] Zeta[3]+8640 CF z Log[1-z] Zeta[3]+34560 CF Log[z] Zeta[3]-12960 CA z Log[z] Zeta[3]-8640 CF z Log[z] Zeta[3]);
CAqS[2,L_,CF_,CA_,TF_,nf_,z_]:=(2 CF L^2 TF (-3 (-1+z) Log[1-z] (3+2 Log[z])+z (\[Pi]^2+9 Log[z])+(6-12 z) PolyLog[2,z]))/(3 (-1+z) z)-1/(3 (-1+z) z) 2 CF L TF (-3 \[Pi]^2 z-48 Log[1-z]+48 z Log[1-z]+2 \[Pi]^2 z Log[1-z]+9 Log[1-z]^2-9 z Log[1-z]^2-48 z Log[z]-18 Log[1-z] Log[z]+18 z Log[1-z] Log[z]-6 z Log[1-z]^2 Log[z]+9 z Log[z]^2+6 Log[1-z] Log[z]^2-6 z Log[1-z] Log[z]^2-6 (3-6 z+2 z Log[1-z]+2 (-1+z) Log[z]) PolyLog[2,z]-12 PolyLog[3,1-z]-12 PolyLog[3,z]+12 Zeta[3])+1/(45 (-1+z) z) CF TF (-2 \[Pi]^4+240 \[Pi]^2 z+7 \[Pi]^4 z+3420 Log[1-z]-120 \[Pi]^2 Log[1-z]-3420 z Log[1-z]+150 \[Pi]^2 z Log[1-z]-120 \[Pi]^2 z^2 Log[1-z]-720 Log[1-z]^2-30 \[Pi]^2 Log[1-z]^2+720 z Log[1-z]^2+90 \[Pi]^2 z Log[1-z]^2+90 Log[1-z]^3-90 z Log[1-z]^3-15 Log[1-z]^4+30 z Log[1-z]^4+3420 z Log[z]-60 \[Pi]^2 z^2 Log[z]+1440 Log[1-z] Log[z]+60 \[Pi]^2 Log[1-z] Log[z]-1440 z Log[1-z] Log[z]-60 \[Pi]^2 z Log[1-z] Log[z]+360 Log[1-z]^2 Log[z]-450 z Log[1-z]^2 Log[z]+360 z^2 Log[1-z]^2 Log[z]+60 Log[1-z]^3 Log[z]-240 z Log[1-z]^3 Log[z]-720 z Log[z]^2-270 Log[1-z] Log[z]^2+270 z Log[1-z] Log[z]^2-90 Log[1-z]^2 Log[z]^2+90 z Log[1-z]^2 Log[z]^2+90 z Log[z]^3+60 Log[1-z] Log[z]^3-60 z Log[1-z] Log[z]^3+180 (8-16 z+(2-z+2 z^2) Log[1-z]-z Log[1-z]^2+(-3+3 z-2 z^2) Log[z]-(-1+z) Log[z]^2) PolyLog[2,z]+90 (19-25 z+12 z^2-4 z Log[1-z]+4 (-1+z) Log[z]) PolyLog[3,1-z]+540 PolyLog[3,z]+90 z PolyLog[3,z]+1080 z^2 PolyLog[3,z]-360 z Log[1-z] PolyLog[3,z]-360 Log[z] PolyLog[3,z]+360 z Log[z] PolyLog[3,z]+180 PolyLog[4,1-z]-180 z PolyLog[4,1-z]+180 z PolyLog[4,z]-360 PolyLog[4,z/(-1+z)]+720 z PolyLog[4,z/(-1+z)]-1710 Zeta[3]+360 z Log[1-z] Zeta[3]+360 Log[z] Zeta[3]-360 z Log[z] Zeta[3]);
CAg[2,L_,CF_,CA_,TF_,nf_,z_]:=-(1/(4 (-1+z)^2 z^2)) L^2 TF ((CA+CF) (-1+z)^2 Log[1-z]^2-(-1+z) Log[1-z] (-8 CA+CF+16 CA z+CF z+6 CA (-1+z) Log[z])+z (CA \[Pi]^2 z+(CF (-2+z)+8 CA (-1+2 z)) Log[z]-(CA+CF) z Log[z]^2)-6 CA (1-2 z+2 z^2) PolyLog[2,z])+1/(12 (-1+z)^2 z^2) L TF (-7 CF \[Pi]^2+14 CF \[Pi]^2 z-8 CA \[Pi]^2 z^2-9 CF \[Pi]^2 z^2+120 CA Log[1-z]+12 CF Log[1-z]+4 CA \[Pi]^2 Log[1-z]-2 CF \[Pi]^2 Log[1-z]-348 CA z Log[1-z]-60 CF z Log[1-z]-8 CA \[Pi]^2 z Log[1-z]+4 CF \[Pi]^2 z Log[1-z]+228 CA z^2 Log[1-z]+48 CF z^2 Log[1-z]+10 CA \[Pi]^2 z^2 Log[1-z]-2 CF \[Pi]^2 z^2 Log[1-z]-30 CA Log[1-z]^2-12 CF Log[1-z]^2+84 CA z Log[1-z]^2+36 CF z Log[1-z]^2-54 CA z^2 Log[1-z]^2-24 CF z^2 Log[1-z]^2+2 CA Log[1-z]^3+4 CF Log[1-z]^3-4 CA z Log[1-z]^3-8 CF z Log[1-z]^3+2 CA z^2 Log[1-z]^3+4 CF z^2 Log[1-z]^3+108 CA z Log[z]+36 CF z Log[z]-228 CA z^2 Log[z]-48 CF z^2 Log[z]+2 CF \[Pi]^2 z^2 Log[z]+48 CA Log[1-z] Log[z]+54 CF Log[1-z] Log[z]-96 CA z Log[1-z] Log[z]-108 CF z Log[1-z] Log[z]+48 CA z^2 Log[1-z] Log[z]+54 CF z^2 Log[1-z] Log[z]-18 CA Log[1-z]^2 Log[z]+36 CA z Log[1-z]^2 Log[z]-36 CA z^2 Log[1-z]^2 Log[z]-24 CA z Log[z]^2-12 CF z Log[z]^2+54 CA z^2 Log[z]^2+24 CF z^2 Log[z]^2-18 CA Log[1-z] Log[z]^2+36 CA z Log[1-z] Log[z]^2-24 CA z^2 Log[1-z] Log[z]^2-2 CA z^2 Log[z]^3-4 CF z^2 Log[z]^3+42 CF (-1+z)^2 PolyLog[2,1-z]-6 (-8 CA-9 CF+16 CA z+18 CF z-16 CA z^2-11 CF z^2+2 CA (2-4 z+5 z^2) Log[1-z]+2 CA (3-6 z+5 z^2) Log[z]) PolyLog[2,z]-12 CA PolyLog[3,1-z]+24 CA z PolyLog[3,1-z]-48 CA z^2 PolyLog[3,1-z]+36 CA PolyLog[3,z]-72 CA z PolyLog[3,z]+48 CA z^2 PolyLog[3,z]+12 CA Zeta[3]-24 CA z Zeta[3])+1/(1440 (-1+z)^2 z^2) TF (-1920 CF \[Pi]^2+189 CA \[Pi]^4-112 CF \[Pi]^4+780 CA \[Pi]^2 z+4560 CF \[Pi]^2 z-378 CA \[Pi]^4 z+224 CF \[Pi]^4 z-2760 CA \[Pi]^2 z^2-2820 CF \[Pi]^2 z^2-56 CA \[Pi]^4 z^2+112 CF \[Pi]^4 z^2+30240 CA Log[1-z]+7200 CF Log[1-z]-360 CA \[Pi]^2 Log[1-z]-480 CF \[Pi]^2 Log[1-z]-87840 CA z Log[1-z]-20880 CF z Log[1-z]+1560 CA \[Pi]^2 z Log[1-z]+120 CF \[Pi]^2 z Log[1-z]+57600 CA z^2 Log[1-z]+13680 CF z^2 Log[1-z]-1200 CA \[Pi]^2 z^2 Log[1-z]+3360 CF \[Pi]^2 z^2 Log[1-z]+960 CA \[Pi]^2 z^3 Log[1-z]-1920 CF \[Pi]^2 z^3 Log[1-z]-8280 CA Log[1-z]^2-1800 CF Log[1-z]^2-90 CA \[Pi]^2 Log[1-z]^2+360 CF \[Pi]^2 Log[1-z]^2+22680 CA z Log[1-z]^2+7200 CF z Log[1-z]^2+180 CA \[Pi]^2 z Log[1-z]^2-720 CF \[Pi]^2 z Log[1-z]^2-14400 CA z^2 Log[1-z]^2-5400 CF z^2 Log[1-z]^2-1260 CA \[Pi]^2 z^2 Log[1-z]^2+840 CF \[Pi]^2 z^2 Log[1-z]^2+1080 CA Log[1-z]^3+960 CF Log[1-z]^3-3000 CA z Log[1-z]^3-2520 CF z Log[1-z]^3+1920 CA z^2 Log[1-z]^3+1560 CF z^2 Log[1-z]^3-45 CA Log[1-z]^4+90 CF Log[1-z]^4+90 CA z Log[1-z]^4-180 CF z Log[1-z]^4-450 CA z^2 Log[1-z]^4+330 CF z^2 Log[1-z]^4+27360 CA z Log[z]+6480 CF z Log[z]-600 CF \[Pi]^2 z Log[z]-57600 CA z^2 Log[z]-13680 CF z^2 Log[z]+2040 CF \[Pi]^2 z^2 Log[z]+480 CA \[Pi]^2 z^3 Log[z]-960 CF \[Pi]^2 z^3 Log[z]+11880 CA Log[1-z] Log[z]+12600 CF Log[1-z] Log[z]-660 CA \[Pi]^2 Log[1-z] Log[z]-1440 CF \[Pi]^2 Log[1-z] Log[z]-28440 CA z Log[1-z] Log[z]-29520 CF z Log[1-z] Log[z]+1320 CA \[Pi]^2 z Log[1-z] Log[z]+2880 CF \[Pi]^2 z Log[1-z] Log[z]+16560 CA z^2 Log[1-z] Log[z]+16920 CF z^2 Log[1-z] Log[z]+480 CA \[Pi]^2 z^2 Log[1-z] Log[z]-960 CF \[Pi]^2 z^2 Log[1-z] Log[z]+360 CA Log[1-z]^2 Log[z]-3240 CA z Log[1-z]^2 Log[z]+2880 CF z Log[1-z]^2 Log[z]+2880 CA z^2 Log[1-z]^2 Log[z]-14400 CF z^2 Log[1-z]^2 Log[z]-2880 CA z^3 Log[1-z]^2 Log[z]+5760 CF z^3 Log[1-z]^2 Log[z]+1500 CA Log[1-z]^3 Log[z]-1320 CF Log[1-z]^3 Log[z]-3000 CA z Log[1-z]^3 Log[z]+2640 CF z Log[1-z]^3 Log[z]+4560 CA z^2 Log[1-z]^3 Log[z]-2280 CF z^2 Log[1-z]^3 Log[z]+570 CA \[Pi]^2 Log[z]^2-6120 CA z Log[z]^2-3600 CF z Log[z]^2-1140 CA \[Pi]^2 z Log[z]^2+14400 CA z^2 Log[z]^2+5400 CF z^2 Log[z]^2+120 CA \[Pi]^2 z^2 Log[z]^2+180 CF \[Pi]^2 z^2 Log[z]^2-2880 CA Log[1-z] Log[z]^2-720 CF Log[1-z] Log[z]^2+6120 CA z Log[1-z] Log[z]^2+1440 CF z Log[1-z] Log[z]^2-4320 CA z^2 Log[1-z] Log[z]^2-720 CF z^2 Log[1-z] Log[z]^2+990 CA Log[1-z]^2 Log[z]^2+2880 CF Log[1-z]^2 Log[z]^2-1980 CA z Log[1-z]^2 Log[z]^2-5760 CF z Log[1-z]^2 Log[z]^2-720 CA z^2 Log[1-z]^2 Log[z]^2+1440 CF z^2 Log[1-z]^2 Log[z]^2+840 CA z Log[z]^3+600 CF z Log[z]^3-1920 CA z^2 Log[z]^3-1560 CF z^2 Log[z]^3-420 CA Log[1-z] Log[z]^3+840 CA z Log[1-z] Log[z]^3+360 CA z^2 Log[1-z] Log[z]^3+285 CA Log[z]^4-570 CA z Log[z]^4+210 CA z^2 Log[z]^4+150 CF z^2 Log[z]^4-720 CF (-16 (-1+z)^2+7 z^2 Log[1-z]) PolyLog[2,1-z]-120 (-99 CA-105 CF+4 CF \[Pi]^2+276 CA z+282 CF z-8 CF \[Pi]^2 z-276 CA z^2-186 CF z^2+3 (CF (-1+z)^2+CA (-5+10 z-11 z^2)) Log[1-z]^2-6 (CA (-8+17 z-14 z^2+4 z^3)-2 CF (1-5 z^2+4 z^3)) Log[z]+3 (CF z^2+CA (-6+12 z-11 z^2)) Log[z]^2+6 Log[1-z] (CF z (-4+21 z-8 z^2)+CA (1+z+2 z^2+4 z^3)+4 CF (-1+2 z) Log[z])) PolyLog[2,z]-2880 CF (-1+2 z) PolyLog[2,z]^2+8640 CA PolyLog[3,1-z]+3240 CF PolyLog[3,1-z]-23760 CA z PolyLog[3,1-z]+2160 CF z PolyLog[3,1-z]+18000 CA z^2 PolyLog[3,1-z]-24120 CF z^2 PolyLog[3,1-z]-8640 CA z^3 PolyLog[3,1-z]+17280 CF z^3 PolyLog[3,1-z]+6480 CA Log[1-z] PolyLog[3,1-z]-5040 CF Log[1-z] PolyLog[3,1-z]-12960 CA z Log[1-z] PolyLog[3,1-z]+10080 CF z Log[1-z] PolyLog[3,1-z]+10800 CA z^2 Log[1-z] PolyLog[3,1-z]-5040 CF z^2 Log[1-z] PolyLog[3,1-z]-2880 CA Log[z] PolyLog[3,1-z]+5760 CF Log[z] PolyLog[3,1-z]+5760 CA z Log[z] PolyLog[3,1-z]-11520 CF z Log[z] PolyLog[3,1-z]-5760 CA z^2 Log[z] PolyLog[3,1-z]+2880 CF z^2 Log[z] PolyLog[3,1-z]+5760 CA PolyLog[3,z]+1440 CF PolyLog[3,z]-13680 CA z PolyLog[3,z]+5760 CF z PolyLog[3,z]+7920 CA z^2 PolyLog[3,z]-27720 CF z^2 PolyLog[3,z]-8640 CA z^3 PolyLog[3,z]+17280 CF z^3 PolyLog[3,z]+2880 CA Log[1-z] PolyLog[3,z]+2880 CF Log[1-z] PolyLog[3,z]-5760 CA z Log[1-z] PolyLog[3,z]-5760 CF z Log[1-z] PolyLog[3,z]+5760 CA z^2 Log[1-z] PolyLog[3,z]-2880 CF z^2 Log[1-z] PolyLog[3,z]-4320 CA Log[z] PolyLog[3,z]+8640 CA z Log[z] PolyLog[3,z]-10800 CA z^2 Log[z] PolyLog[3,z]+5040 CF z^2 Log[z] PolyLog[3,z]-5040 CA PolyLog[4,1-z]+10080 CF PolyLog[4,1-z]+10080 CA z PolyLog[4,1-z]-20160 CF z PolyLog[4,1-z]-2160 CA z^2 PolyLog[4,1-z]+4320 CF z^2 PolyLog[4,1-z]+6840 CA PolyLog[4,(-1+z)/z]-13680 CA z PolyLog[4,(-1+z)/z]+4320 CA z^2 PolyLog[4,(-1+z)/z]-2880 CA PolyLog[4,z]+5760 CF PolyLog[4,z]+5760 CA z PolyLog[4,z]-11520 CF z PolyLog[4,z]+2160 CA z^2 PolyLog[4,z]-4320 CF z^2 PolyLog[4,z]-360 CA PolyLog[4,z/(-1+z)]+5760 CF PolyLog[4,z/(-1+z)]+720 CA z PolyLog[4,z/(-1+z)]-11520 CF z PolyLog[4,z/(-1+z)]-10080 CA z^2 PolyLog[4,z/(-1+z)]+11520 CF z^2 PolyLog[4,z/(-1+z)]-8640 CA Zeta[3]-3240 CF Zeta[3]+17280 CA z Zeta[3]+6480 CF z Zeta[3]-4320 CA Log[1-z] Zeta[3]-5760 CF Log[1-z] Zeta[3]+8640 CA z Log[1-z] Zeta[3]+11520 CF z Log[1-z] Zeta[3]-7200 CA z^2 Log[1-z] Zeta[3]+2880 CA Log[z] Zeta[3]-5760 CF Log[z] Zeta[3]-5760 CA z Log[z] Zeta[3]+11520 CF z Log[z] Zeta[3]+7200 CA z^2 Log[z] Zeta[3]);
CT[2,L_,CF_,CA_,TF_,nf_,z_]:=-(1/((-1+z)^2 z^2))TF (-(CF+CA (5+2 L)) (-1+z) Log[1-z]+CA (-1+z) Log[1-z]^2+z (2 (CA-2 CF) (-1+z)+(5 CA+CF+2 CA L) Log[z]-CA Log[z]^2));

